Collaborative Descriptors: Convolutional Maps for Preprocessing

The paper presents a novel concept for collaborative descriptors between deeply learned and hand-crafted features. To achieve this concept, we apply convolutional maps for pre-processing, namely the convovlutional maps are used as input of hand-crafted features. We recorded an increase in the performance rate of +17.06 % (multi-class object recognition) and +24.71 % (car detection) from grayscale input to convolutional maps. Although the framework is straight-forward, the concept should be inherited for an improved representation.

==> exe.sh <==
latex convmap
bibtex convmap
latex convmap
bibtex convmap
dvipdfmx convmap
open convmap.pdf
